Computation of Two and Three Dimensional Confidence Regions with the Likelihood Ratio

The asymptotic results pertaining to the distribution of the log likelihood ratio allow for the creation of a confidence region, which is a general extension of the confidence interval. Two and three dimensional regions can be displayed visually in order to describe the plausible region of the parameters of interest simultaneously. While most advanced statistical textbooks on inference discuss these asymptotic confidence regions, there is no exploration of how to numerically compute these regions for graphical purposes. This article demonstrates the application of a simple trigonometric identity to compute two and three dimensional confidence regions, we transform the Cartesian coordinates to create what we call the radial profile log likelihood. The method is applicable to any distribution with a defined likelihood function, so it is not limited to specific data distributions or model paradigms. We describe the method along with the algorithm, follow with an example of our method and end with an examination of computation time.

==> normci.R <==
%auto-ignore

#### function to compute log likelihood for MVN
NLL  = function(MU,SIG,XY){

	SIGINV = solve(SIG)
	ll = 0
	for(ii in 1:dim(XY)[1]){

		ll = ll + t(matrix(XY[ii,],ncol=1) - MU)%*%SIGINV%*%
		(matrix(XY[ii,],ncol=1) - MU)

	}
	
	return(as.numeric(-ll/2))

}

#### function to compute test statistic for MVN
#### note we could have used -2*( NLL(MU,SIGHAT,XY) - NLL(MU0,SIGHAT,XY))
####     instead of  N*t(MU - MU0)%*%SIGINV%*%(MU - MU0)
T = function(MU0,MU,SIGINV,N){

	ll = N*t(MU - MU0)%*%SIGINV%*%(MU - MU0)
	return(as.numeric(ll))
}

##### function to compute log likelihood ratio  minus critical value
Tsoln = function(d,phi,MU,SIGINV,N,chi2){
	
	MU0 = MU +  matrix(c(d*cos(phi),d*sin(phi)),ncol=1)
	return(T(MU0,MU,SIGINV,N) - chi2)
}

#### necessary library to compute bivariate normal data
library(MASS)


#### seed
set.seed(2004)

#### example 1 from Section 3.3

##### data generation
XY = mvrnorm(10,c(0,0),matrix(10*c(1,1/2,1/2,1),nrow=2))


#### plots data
plot(XY,xlab='',ylab='',pch=20)


### maximum likelihood estimators
MUHAT = matrix(c(mean(XY[,1]),mean(XY[,2])),ncol=1)
SIGHAT = var(XY)
SIGHATINV = solve(SIGHAT)
### function value at MLEs
fmle0 = NLL(MUHAT,SIGHAT,XY)

#### this holds radial coordinate r for each phi
r_phi = numeric(180)
#### this holds cartesian coordinate for each phi
ci = matrix(0,nrow=180,ncol=2)

### set of angles to compute bound
###  will ignore 181st
phi = seq(0,2*pi,length=181)

### saves time of each computation
t_phi = numeric(180)

for(i in 1:180){

	### starts computation time
	a = as.numeric(Sys.time())
	### finds radial angle
	g = uniroot(Tsoln,c(0,3),phi = phi[i],MU=MUHAT,SIGINV=SIGHATINV,
		N=N,chi2 = qchisq(.9,2))
	### saves computation time
	t_phi[i] = (as.numeric(Sys.time()) - a)
	### save radial coordinate & cartesian coordinates
	r_phi[i] = g$root
	ci[i,] = MUHAT + r_phi[i]*c(cos(phi[i]),sin(phi[i])) 
}
#### adds boundary to plot
lines(rbind(ci,ci[1,]))


### grid method; computes ll over [-3,3]X[-3,3]
### x & y values
xg = seq(-3,3,by=.05)
yg = seq(-3,3,by=.05)
### saves log likelihood values
ll = matrix(0,nrow=length(xg),ncol=length(yg))
### saves computation time at each i,j entry
t_grid = matrix(0,nrow=length(xg),ncol=length(yg))

for(i in 1:dim(ll)[1]){
	for(j in 1:dim(ll)[2]){

		### extracts x,y point
		MU0 = matrix(c(xg[i],yg[j]),ncol=1)
		### starts computation time
		a = as.numeric(Sys.time())
		### computes log likelihood ratio
		ll[i,j] = T(MU0,MUHAT,SIGHATINV,N)
		### saves computation time
		t_grid[i,j] = (as.numeric(Sys.time()) - a)

	}
}

#### plots data
plot(XY,xlab='',ylab='',pch=20)
#### adds contour 
contour(xg,yg,ll,levels = qchisq(.9,2),drawlabels=FALSE,add=TRUE)
### computation times in seconds
### radial profile log likelihood
sum(t_phi)
### grid method
sum(t_grid)

#### example 2 from Section 3.3
#### identical to example 1 except XY is multiplied by 10

XY = 10*XY
plot(XY,xlab='',ylab='',pch=20)

MUHAT = matrix(c(mean(XY[,1]),mean(XY[,2])),ncol=1)
SIGHAT = var(XY)
SIGHATINV = solve(SIGHAT)
fmle0 = NLL(MUHAT,SIGHAT,XY)
r_phi = numeric(180)
ci = matrix(0,nrow=180,ncol=2)
phi = seq(0,2*pi,length=181)
t_phi = numeric(180)
for(i in 1:180){
	a = as.numeric(Sys.time())
	g = uniroot(Tsoln,c(0,30),phi = phi[i],MU=MUHAT,SIGINV=SIGHATINV,
		N=N,chi2 = qchisq(.9,2))
	t_phi[i] = (as.numeric(Sys.time()) - a)
	r_phi[i] = g$root
	ci[i,] = MUHAT + r_phi[i]*c(cos(phi[i]),sin(phi[i])) 
}
lines(rbind(ci,ci[1,]))

xg = seq(-30,30,by=.05)
yg = seq(-30,30,by=.05)
ll = matrix(0,nrow=length(xg),ncol=length(yg))
t_grid = matrix(0,nrow=length(xg),ncol=length(yg))
for(i in 1:dim(ll)[1]){
	for(j in 1:dim(ll)[2]){
		MU = matrix(c(xg[i],yg[j]),ncol=1)
		a = as.numeric(Sys.time())
		ll[i,j] = -2*( NLL(MU,SIGHAT,XY) - fmle0)
		t_grid[i,j] = (as.numeric(Sys.time()) - a)
	}
}
plot(XY,xlab='',ylab='',pch=20)
contour(xg,yg,ll,levels = qchisq(.9,2),drawlabels=FALSE,add=TRUE)
sum(t_phi)
sum(t_grid)

###### repeats example 2 100 times
###### 

set.seed(2525)

nsim = 100
sigma = 1000
N = 10
phi = seq(0,2*pi,length=181)
xg = seq(-30,30,by=.05)
yg = seq(-30,30,by=.05)

### holds compuation times
times = matrix(NA,nrow=nsim,ncol=2)
### holds boundaries using radial
ciphi = array(NA,c(180,2,nsim))
### holds all log likelihood ratio computation
cigrd = array(NA,c(length(xg),length(yg),nsim))

for(z in 1:nsim){
	
	XY = mvrnorm(N,c(0,0),matrix(sigma*c(1,1/2,1/2,1),nrow=2))
	MUHAT = matrix(c(mean(XY[,1]),mean(XY[,2])),ncol=1)
	SIGHAT = var(XY)
	SIGHATINV = solve(SIGHAT)
	fmle0 = NLL(MUHAT,SIGHAT,XY)
	r_phi = numeric(180)
	ci = matrix(0,nrow=180,ncol=2)
	t_phi = numeric(180)
	for(i in 1:180){
		a = as.numeric(Sys.time())
		g = uniroot(Tsoln,c(0,75),phi = phi[i],MU=MUHAT,SIGINV=SIGHATINV,
		N=N,chi2 = qchisq(.9,2))
		t_phi[i] = (as.numeric(Sys.time()) - a)
		r_phi[i] = g$root
		ci[i,] = MUHAT + r_phi[i]*c(cos(phi[i]),sin(phi[i])) 
	}
	ciphi[,,z] = ci

	ll = matrix(0,nrow=length(xg),ncol=length(yg))
	t_grid = matrix(0,nrow=length(xg),ncol=length(yg))
	for(i in 1:dim(ll)[1]){
		for(j in 1:dim(ll)[2]){
			MU = matrix(c(xg[i],yg[j]),ncol=1)
			a = as.numeric(Sys.time())
			ll[i,j] = -2*( NLL(MU,SIGHAT,XY) - fmle0)
			t_grid[i,j] = (as.numeric(Sys.time()) - a)
		}
	}
	cigrd[,,z] = ll
	times[z,] = c(sum(t_phi),sum(t_grid))
}
#### radial profile log likelihood computation time
sum(times[,1])
#### grid method computation time
sum(times[,2])






